OmniRetriever: Any-to-Any Audio-Video-Text Retrieval via Fusion-as-Teacher Distillation

Unified multimodal embedding spaces have become the standard interface for cross-modal retrieval and multimodal RAG, and recent audio-video-text (AVT) encoders extend this setting to three modalities. Such encoders can produce a joint (T,V,A) embedding whenever all three modalities are available, but standard pairwise InfoNCE objectives leave this signal unused during training. We close this gap with fusion-as-teacher distillation, which treats a stop-gradient copy of the fused embedding as a teacher signal for the single-modal embeddings, paired with a Tuple-InfoNCE term that supervises the fused embedding directly. We instantiate this objective as OmniRetriever-7B. Across six zero-shot retrieval benchmarks, OmniRetriever-7B surpasses the closed-source Gemini Embedding 2 by 13.3-18.0 R@1 on Clotho and SoundDescs, and reaches the contemporary zero-shot specialist band of open video-text encoders on MSR-VTT and MSVD. To stress-test joint representations, we further release OmniRetriever-Bench, a 12-direction AVT retrieval benchmark totaling 3782 triples; on it OmniRetriever-7B attains AVG-all 34.84, improving over Gemini Embedding 2 by 1.72 and over the best prior open-source AVT method by 8.03.

==> build.sh <==
#!/usr/bin/env bash
# Build the arXiv PDF and pack the upload tarball.
# Run from the directory containing this script.
set -e
cd "$(dirname "$0")"

echo "[1/4] pdflatex (first pass)"
pdflatex -interaction=nonstopmode main.tex > /dev/null

echo "[2/4] bibtex"
bibtex main

echo "[3/4] pdflatex (second pass)"
pdflatex -interaction=nonstopmode main.tex > /dev/null

echo "[4/4] pdflatex (third pass — resolve forward refs)"
pdflatex -interaction=nonstopmode main.tex > /dev/null

if [[ ! -f main.bbl ]]; then
  echo "ERROR: main.bbl was not produced. bibtex must have failed."
  exit 1
fi

# Pack the tarball arXiv expects. Note: include main.bbl, exclude refs.bib
# (arXiv will use the .bbl directly and won't re-run bibtex).
TAR=omniretriever_arxiv.tar.gz
rm -f "$TAR"
tar -czf "$TAR" \
    main.tex body.tex supp_body.tex main.bbl \
    acl.sty acl_natbib.bst image/

echo ""
echo "Build OK."
echo "  PDF:     $(pwd)/main.pdf"
echo "  Upload:  $(pwd)/$TAR"
echo ""
echo "Upload $TAR to https://arxiv.org/submit"

